ChatGPT for Programming Numerical Methods

ChatGPT is a large language model recently released by the OpenAI company. In this technical report, we explore for the first time the capability of ChatGPT for programming numerical algorithms. Specifically, we examine the capability of GhatGPT for generating codes for numerical algorithms in different programming languages, for debugging and improving written codes by users, for completing missed parts of numerical codes, rewriting available codes in other programming languages, and for parallelizing serial codes. Additionally, we assess if ChatGPT can recognize if given codes are written by humans or machines. To reach this goal, we consider a variety of mathematical problems such as the Poisson equation, the diffusion equation, the incompressible Navier-Stokes equations, compressible inviscid flow, eigenvalue problems, solving linear systems of equations, storing sparse matrices, etc. Furthermore, we exemplify scientific machine learning such as physics-informed neural networks and convolutional neural networks with applications to computational physics. Through these examples, we investigate the successes, failures, and challenges of ChatGPT. Examples of failures are producing singular matrices, operations on arrays with incompatible sizes, programming interruption for relatively long codes, etc. Our outcomes suggest that ChatGPT can successfully program numerical algorithms in different programming languages, but certain limitations and challenges exist that require further improvement of this machine learning model.

==> FTCS_1.py <==
import numpy as np
import matplotlib.pyplot as plt

# Set parameters
L = 1.0     # length of the domain
nx = 100    # number of grid points in x-direction
ny = 100    # number of grid points in y-direction
dx = L/(nx-1)   # grid spacing in x-direction
dy = L/(ny-1)   # grid spacing in y-direction
D = 1.0     # diffusion coefficient
dt = 0.001  # time step size
t_final = 0.1  # final time

# Set up initial conditions
u = np.zeros((nx,ny))
u[int(0.4/dx):int(0.6/dx),int(0.4/dy):int(0.6/dy)] = 1.0

# Set up the FTCS method
alpha_x = D*dt/dx**2
alpha_y = D*dt/dy**2
x = np.linspace(0,L,nx)
y = np.linspace(0,L,ny)
X,Y = np.meshgrid(x,y)
F = alpha_x*(np.roll(u,-1,axis=0)-2*u+np.roll(u,1,axis=0)) \
  + alpha_y*(np.roll(u,-1,axis=1)-2*u+np.roll(u,1,axis=1))

# Set up the plotting
fig, ax = plt.subplots()
im = ax.imshow(u.T, cmap='coolwarm', extent=[0,L,0,L], origin='lower')
ax.set_xlabel('x')
ax.set_ylabel('y')
ax.set_title(f'Diffusion at t = 0')

# Loop over time steps
t = 0.0
while t < t_final:
    u += F
    t += dt
    F = alpha_x*(np.roll(u,-1,axis=0)-2*u+np.roll(u,1,axis=0)) \
      + alpha_y*(np.roll(u,-1,axis=1)-2*u+np.roll(u,1,axis=1))
    im.set_data(u.T)
    ax.set_title(f'Diffusion at t = {t:.3f}')
    plt.pause(0.1)

plt.show()

==> FTCS_2.py <==
import numpy as np
import matplotlib.pyplot as plt

# Define parameters
Lx = 1.0  # domain size in x-direction
Ly = 1.0  # domain size in y-direction
nx = 50   # number of grid points in x-direction
ny = 50   # number of grid points in y-direction
dx = Lx/nx   # grid spacing in x-direction
dy = Ly/ny   # grid spacing in y-direction
Dt = 0.001   # time step size
Tf = 0.1     # final time
D = 0.1      # diffusion coefficient

# Define initial condition
u0 = np.zeros((nx, ny))
u0[int(nx/4):int(3*nx/4), int(ny/4):int(3*ny/4)] = 1

# Define the FTCS scheme
def ftcs(u0, D, Dt, dx, dy, Tf):
    nx, ny = u0.shape
    u = np.copy(u0)
    nu = D*Dt/dx**2   # CFL number
    for t in np.arange(0, Tf, Dt):
        u[1:-1, 1:-1] += nu*(u[2:, 1:-1] - 2*u[1:-1, 1:-1] + u[:-2, 1:-1]) \
                       + nu*(u[1:-1, 2:] - 2*u[1:-1, 1:-1] + u[1:-1, :-2])
        u[0, :] = u[1, :]
        u[-1, :] = u[-2, :]
        u[:, 0] = u[:, 1]
        u[:, -1] = u[:, -2]
    return u

# Solve the diffusion equation using the FTCS scheme
u = ftcs(u0, D, Dt, dx, dy, Tf)

# Plot the solution
fig, ax = plt.subplots()
im = ax.imshow(u.T, origin='lower', extent=[0, Lx, 0, Ly], cmap='coolwarm')
ax.set_xlabel('x')
ax.set_ylabel('y')
ax.set_title('2D Diffusion Equation (FTCS Method)')
cbar = fig.colorbar(im)
plt.show()
